Sign Language Recognition Using Original and Synthetic Depth Image Based Point Cloud Data Models

Research regarding the sign language recognition mostly relies on RGB images, whileas sign language datasets that provide depth images are limited. Point clouds obtained from depth images can be used for sign language recognition with neural networks like PointNet. In recent years, various neural networks are used for generating realistic depth images from monocular RGB images. In this work, synthetic depth images were created from RGB images using Depth Anything V2 network. For this purpose, three sign language datasets (Real-time ASL Fingerspelling, KArSL, AUTSL) which contain both RGB and depth images were used. Classification accuracies of the point cloud data created from both original and synthetic depth images using various PointNet architectures were measured for sign language recognition. From the original and synthetic point clouds, frame based, Point Gesture Map and Long Short Term Memory data models were used for classification and their performances were compared. In the results, both original and synthetic based data achieved acceptable performance in most models. In general, original depth based point cloud models performed better than synthetic ones, however in some models synthetic depth based models performed better than the originals.

==> figure/datasetA/depth-syn/example.py <==
import numpy as np
import pickle
import open3d as o3d
import cv2

width=110
height=80
ppx=157.0
ppy=120.0
fx=628.0 * 2
fy=480.0 * 2

width=110
height=80
ppx=157.0
ppy=120.0
fx=314.0 / 3
fy=240.0 / 3

intrinsic = o3d.camera.PinholeCameraIntrinsic(width, height, fx, fy, ppx, ppy)
                    
read_depth = cv2.imread("2-syn.png", -1) 
read_depth2 = np.asarray(read_depth, dtype=np.uint16)
read_depth2 = np.ascontiguousarray(read_depth2)
read_depth3 = o3d.geometry.Image(read_depth2)
pcd1 = o3d.geometry.PointCloud.create_from_depth_image(read_depth3, intrinsic, np.identity(4), depth_scale=1.0, depth_trunc=1000.0)
sample1 = np.asarray(pcd1.points)
sample2 = 0

if sample1 is not None and len(sample1) >= 512:
    sample2 = sample1[np.random.choice(np.arange(len(sample1)), 512)]

pcd2 = o3d.geometry.PointCloud()
pcd2.points = o3d.utility.Vector3dVector(sample2)
pcd2.paint_uniform_color([0.1, 0.1, 0.5])
pcd1.paint_uniform_color([0.1, 0.1, 0.5])
pcd2.translate([0, 200, 0])

cam = o3d.visualization.rendering.Camera
cam.Projection = 1

o3d.visualization.draw([pcd2], point_size=5)


==> figure/datasetB/depth-syn/example.py <==
import numpy as np
import pickle
import open3d as o3d
import cv2

width=512; height=424; ppx=260.166; ppy=205.197; fx=367.535; fy=367.535
intrinsic = o3d.camera.PinholeCameraIntrinsic(width, height, fx, fy, ppx, ppy)

intrinsic = o3d.camera.PinholeCameraIntrinsic(width, height, fx, fy, ppx, ppy)
                    
read_depth = cv2.imread("2-syn.png", -1) 
read_depth2 = np.asarray(read_depth, dtype=np.uint16)
read_depth2 = np.ascontiguousarray(read_depth2)
read_depth3 = o3d.geometry.Image(read_depth2)
pcd1 = o3d.geometry.PointCloud.create_from_depth_image(read_depth3, intrinsic, np.identity(4), depth_scale=1.0, depth_trunc=1000.0)
sample1 = np.asarray(pcd1.points)
sample2 = 0

if sample1 is not None and len(sample1) >= 512:
    sample2 = sample1[np.random.choice(np.arange(len(sample1)), 512)]

pcd2 = o3d.geometry.PointCloud()
pcd2.points = o3d.utility.Vector3dVector(sample2)
pcd2.paint_uniform_color([0.1, 0.1, 0.5])
pcd1.paint_uniform_color([0.1, 0.1, 0.5])
pcd2.translate([0, 200, 0])

cam = o3d.visualization.rendering.Camera
cam.Projection = 1

o3d.visualization.draw([pcd2])


==> figure/datasetC/depth-syn/example.py <==
import numpy as np
import pickle
import open3d as o3d
import cv2

width=512; height=424; ppx=260.166; ppy=205.197; fx=367.535; fy=367.535
intrinsic = o3d.camera.PinholeCameraIntrinsic(width, height, fx, fy, ppx, ppy)
              
read_depth = cv2.imread("2-syn.png", 0) 
read_depth2 = np.asarray(read_depth, dtype=np.uint16)
read_depth2 = np.ascontiguousarray(read_depth2)
read_depth3 = o3d.geometry.Image(read_depth2)
print(read_depth3)
pcd1 = o3d.geometry.PointCloud.create_from_depth_image(read_depth3, intrinsic, np.identity(4), depth_scale=500.0, depth_trunc=1000.0)
sample1 = np.asarray(pcd1.points)
sample2 = 0

if sample1 is not None and len(sample1) >= 512:
    sample2 = sample1[np.random.choice(np.arange(len(sample1)), 512)]

pcd2 = o3d.geometry.PointCloud()
pcd2.points = o3d.utility.Vector3dVector(sample2)
pcd2.paint_uniform_color([0.1, 0.1, 0.5])
pcd1.paint_uniform_color([0.1, 0.1, 0.5])
pcd2.translate([0, 200, 0])
o3d.visualization.draw([pcd2])

